Summarizing Labeled Multi-Graphs

Real-world graphs can be difficult to interpret and visualize beyond a certain size. To address this issue, graph summarization aims to simplify and shrink a graph, while maintaining its high-level structure and characteristics. Most summarization methods are designed for homogeneous, undirected, simple graphs; however, many real-world graphs are ornate; with characteristics including node labels, directed edges, edge multiplicities, and self-loops. In this paper we propose LM-Gsum, a versatile yet rigorous graph summarization model that (to the best of our knowledge, for the first time) can handle graphs with all the aforementioned characteristics (and any combination thereof). Moreover, our proposed model captures basic sub-structures that are prevalent in real-world graphs, such as cliques, stars, etc. LM-Gsum compactly quantifies the information content of a complex graph using a novel encoding scheme, where it seeks to minimize the total number of bits required to encode (i) the summary graph, as well as (ii) the corrections required for reconstructing the input graph losslessly. To accelerate the summary construction, it creates super-nodes efficiently by merging nodes in groups. Experiments demonstrate that LM-Gsum facilitates the visualization of real-world complex graphs, revealing interpretable structures and high- level relationships. Furthermore, LM-Gsum achieves better trade-off between compression rate and running time, relative to existing methods (only) on comparable settings.

==> figs/quant/plot.py <==
import numpy as np 
import matplotlib.pyplot as plt



#plot CORA

#rntm = [7,13,16,20,22,27,33,37,45, 90, 120]
#cr = [0.85, 0.68, 0.64, 0.6, 0.58, 0.56, 0.55, 0.54, 0.54, 0.535,0.533 ]

rntm = [13,16,20,22,27,33,37,45, 90, 120]
cr = [ 0.68, 0.64, 0.6, 0.58, 0.56, 0.55, 0.54, 0.54, 0.535,0.533 ]


cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("Cora", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(30,1.0 - 0.59, label="Navlakha", marker="o", markersize=17, color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("cora.eps", format='eps',bbox_inches='tight')
plt.show()


#plot CITESEER

rntm = [12, 15, 18, 20, 25, 30, 42, 61]
cr = [ 0.65, 0.625, 0.615, 0.605, 0.604, 0.603, 0.602, 0.602 ]

cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("Citeseer", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(17,1.0 - 0.64, label="Navlakha", marker="o", markersize=17, color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("citeseer.eps", format='eps',bbox_inches='tight')
plt.show()


#plot polblogs

#rntm = [ 7, 12, 16, 20, 28, 70, 130 ]
#cr = [ 0.57, 0.53, 0.513, 0.506, 0.495, 0.49, 0.489 ]

rntm = [ 12, 16, 20, 28, 70, 130 ]
cr = [  0.53, 0.513, 0.506, 0.495, 0.49, 0.489 ]


cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("polblogs", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(31, 1.0 - 0.502, label="Navlakha", marker="o", markersize=17, color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("polblog.eps", format='eps',bbox_inches='tight')
plt.show()

#plot kd

rntm = [ 2.5, 3.5, 5.5, 8, 11, 16, 23, 30 ]
cr = [0.62, 0.58, 0.57, 0.565, 0.56, 0.55, 0.54, 0.538 ]

cr = np.ones(len(cr)) - np.array(cr)

rntm2 = [ 29, 50, 66, 89,  127 ]
cr2 = [ 0.61, 0.56, 0.545, 0.531, 0.529 ]

cr2 = np.ones(len(cr2)) - np.array(cr2)

plt.figure()
plt.title("KD transactions", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(17, 1.0 - 0.6, label="Navlakha", marker="o", markersize=17,color='b')
#plt.plot(rntm2, cr2, label="TG-sum (greedy)", marker = "^", linestyle = ':', markersize=17, fillstyle='none',color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("kd.pdf", format='pdf',bbox_inches='tight')
plt.show()

#plot hw

rntm = [ 0.3, 0.55, 0.8, 1.5, 2, 3, 4, 5.5 ]
cr = [ 0.67, 0.665, 0.66, 0.655, 0.653, 0.652, 0.652, 0.651 ]

rntm2 = [ 0.8, 1.6, 2.3, 3.5, 4.9 ]
cr2 = [ 0.8, 0.63, 0.62, 0.615, 0.61 ]

cr = np.ones(len(cr)) - np.array(cr)

cr2 = np.ones(len(cr2)) - np.array(cr2)

plt.figure()
plt.title("HW transactions", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(1.5, 1.0 - 0.67, label="Navlakha", marker="o", markersize=17,color='b')
#plt.plot(rntm2, cr2, label="TG-sum (greedy)", marker = "^", linestyle = ':', markersize=17,fillstyle='none',color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("hw.pdf", format='pdf',bbox_inches='tight')
plt.show()

#plot sh

rntm = [  0.15, 0.3, 0.5, 0.7, 1.01 ]
cr = [  0.700, 0.696, 0.68, 0.674, 0.668 ]

rntm2 = [ 0.85, 1.4, 2.2, 3.0, 3.2, 3.5, 3.8, 4.3 ]
cr2 = [ 0.78, 0.745, 0.715, 0.694, 0.68, 0.66, 0.657, 0.656 ]

cr = np.ones(len(cr)) - np.array(cr)

cr2 = np.ones(len(cr2)) - np.array(cr2)

plt.figure()
plt.title("SH transactions", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(0.8, 1.0 - 0.69, label="Navlakha", marker="o", markersize=17,color='b')
#plt.plot(rntm2, cr2, label="TG-sum (greedy)", marker = "^", linestyle = ':', markersize=17,fillstyle='none',color='b')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("sh.pdf", format='pdf',bbox_inches='tight')
plt.show()

#plot homo

rntm = [  25, 80, 200, 250, 300, 510 ]
cr = [  0.8, 0.7, 0.5, 0.46, 0.45, 0.445 ]

cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("Homo Sapiens (PPI)", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(470, 1.0 - 0.69, label="Navlakha", marker="o", markersize=17, color='b')
plt.plot(3500, 1.0 - 0.98, label="Vog", marker="s", markersize=17, color='g')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15}, loc = 8)
plt.grid(True,which="both",ls="-")
plt.savefig("homo.eps", format='eps',bbox_inches='tight')
plt.show()

# plot wb-cs-stanford

rntm = [  20, 60, 90, 105, 130, 170 ]
cr = [  0.75, 0.48, 0.45, 0.43, 0.41, 0.405 ]

cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("wb-cs-stanford", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(160, 1.0 - 0.43, label="Navlakha", marker="o", markersize=17, color='b')
plt.plot(1150, 1.0 - 0.82, label="Vog", marker="s", markersize=17, color='g')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15}, loc = 8)
plt.grid(True,which="both",ls="-")
plt.savefig("stanford.eps", format='eps',bbox_inches='tight')
plt.show()

# plot enron

rntm = [  150, 850, 1300, 2010, 2490, 2830 ]
cr = [  0.9, 0.82, 0.7, 0.655, 0.64, 0.637 ]

cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("Enron", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(1250, 1.0 - 0.69, label="Navlakha", marker="o", markersize=17, color='b')
plt.plot(4560, 1.0 - 0.68, label="Vog", marker="s", markersize=17, color='g')
plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("enron.eps", format='eps',bbox_inches='tight')
plt.show()


# plot 4area

rntm = [ 900, 1030, 1270 , 1450 , 1790 ]
cr = [ 0.6, 0.52, 0.46, 0.435 , 0.43 ]

cr = np.ones(len(cr)) - np.array(cr)

plt.figure()
plt.title("4area", fontsize=20)
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(rntm, cr, label="TG-sum", marker = "^", linestyle = ':', markersize=17, color='r')
plt.plot(1820, 1.0 - 0.425, label="Navlakha", marker="o", markersize=17, color='b')
#plt.xscale("log")
plt.ylabel("Compression Ratio",fontsize=25)
plt.xlabel("Runtime (sec)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("4area.eps", format='eps',bbox_inches='tight')
plt.show()


#plot runtime

e = [ 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150 ]
Navlakha = [ 5, 22, 45, 78, 120, 177, 245, 280, 380, 413, 610, 670, 820,1003,1150  ]

b5 = [1.5, 4, 8.5, 12.5, 19, 23, 26, 31, 34, 40, 46, 55, 62, 71, 78  ]

b10 = [1.5, 6, 11, 20, 28, 33, 36, 48, 53, 68, 85, 92, 97, 108, 115  ]

b15 = [2, 6, 12, 20, 32, 45, 54, 65, 73, 94, 120, 150, 168 ,189, 210  ]

plt.figure()
#plt.title("Runtime")
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(e,Navlakha, label="Navlakha", marker = "o", markersize=10, linestyle = ':', color='b')
plt.plot(e, b5, marker = "s", label="TG-sum (b=5)", linestyle = 'None', markersize=10, color = 'r')
plt.plot( [10, 150] , [1.4, 75], linestyle = ':', color='r' )
plt.plot(e, b15, marker = "^", linestyle = 'None', label="TG-sum (b=15)", markersize=10, color='r')
plt.plot( [10, 150] , [1.9, 190], linestyle = ':', color='r')
plt.plot( [10,150],[3,143],label="y=x", color='k')
#plt.xscale("log")
#plt.yscale("log")
plt.ylabel("Runtime (sec)",fontsize=25)
plt.xlabel("Number of edges (K)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("runtime.eps", format='eps',bbox_inches='tight')
plt.show()

#plot runtime

e = [ 10, 20, 30, 40, 50, 60, 70, 80, 90, 100 ]
tgsum = [ 101, 215, 360, 445, 570, 670, 770, 825, 965, 1080 ]

Navlakha = [ 48, 160, 250, 400, 590, 860, 1080, 1420, 1630, 1850 ]

plt.figure()
plt.title("Runtime")
plt.xticks(fontsize=17)
plt.yticks(fontsize=17)
plt.plot(e,Navlakha, label="Navlakha", marker = "o", markersize=10, linestyle = ':', color='b')
plt.plot(e, tgsum, marker = "^", linestyle = 'None', label="TG-sum", markersize=10, color = 'r')
plt.plot( [10, 100] , [101, 1060], linestyle = ':', color='r' )
plt.plot( [10,100],[100,1000],label="y=x", color='k')
plt.ylabel("Runtime (sec)",fontsize=25)
plt.xlabel("Edge ratio (%)",fontsize=25)
plt.legend(prop={"size":15})
plt.grid(True,which="both",ls="-")
plt.savefig("runtime2.eps", format='eps',bbox_inches='tight')
plt.show()



# plot shuffled labels

sh_ca_correct = 0.66
sh_ca = [0.74, 0.756, 0.72,  0.749, 0.723, 0.769, 0.741, 0.734,  0.751, 0.737, 0.747, 0.743, 0.756, 0.78 , 0.77, 0.72, 0.761, 0.724, 0.726, 0.762 ]

hw_ca_correct = 1.0-  0.672
hw_ca = [ 0.73, 0.738, 0.736, 0.718, 0.737, 0.738, 0.746, 0.747, 0.743,  0.73, 0.745, 0.737,  0.738, 0.747, 0.731, 0.744, 0.714,  0.728, 0.739, 0.758 ]

hw_ca = np.ones(len(hw_ca)) - np.array(hw_ca)

hw_eb_correct = 1.0 - 0.665
hw_eb = [0.742, 0.736, 0.753, 0.745, 0.727, 0.718, 0.735, 0.726, 0.73, 0.74, 0.745, 0.733, 0.754,  0.734, 0.737, 0.742, 0.743, 0.725, 0.765, 0.741 ]

hw_eb = np.ones(len(hw_eb)) - np.array(hw_eb)

plt.figure()
plt.title('CA_types')
plt.xlabel('Compression ratio')
plt.ylabel('Frequency')
plt.hist(hw_ca, bins= 6)
plt.plot( hw_ca_correct, 0.1, marker='o')
plt.savefig('hw_ca_test.eps', format='eps')


plt.figure()
plt.title('EB_class')
plt.xlabel('Compression ratio')
plt.ylabel('Frequency')
plt.hist(hw_eb, bins= 6)
plt.plot( hw_eb_correct, 0.1, marker='o')
plt.savefig('hw_eb_test.eps', format='eps')


#kd_correct = 
#kd_ca = [ ]















